Real-Time Speech Enhancement Using Spectral Subtraction with Minimum Statistics and Spectral Floor

An initial real-time speech enhancement method is presented to reduce the effects of additive noise. The method operates in the frequency domain and is a form of spectral subtraction. Initially, minimum statistics are used to generate an estimate of the noise signal in the frequency domain. The use of minimum statistics avoids the need for a voice activity detector (VAD) which has proven to be challenging to create. As minimum statistics are used, the noise signal estimate must be multiplied by a scaling factor before subtraction from the noise corrupted speech signal can take place. A spectral floor is applied to the difference to suppress the effects of "musical noise". Finally, a series of further enhancements are considered to reduce the effects of residual noise even further. These methods are compared using time-frequency plots to create the final speech enhancement design

==> src/enhance_no_tabs.c <==
/*************************************************************************************
			       DEPARTMENT OF ELECTRICAL AND ELECTRONIC ENGINEERING
					   		     IMPERIAL COLLEGE LONDON 

 				      EE 3.19: Real Time Digital Signal Processing
					       Dr Paul Mitcheson and Daniel Harvey

				        		 PROJECT: Frame Processing

 				            ********* ENHANCE. C **********
							 Shell for speech enhancement 

  		Demonstrates overlap-add frame processing (interrupt driven) on the DSK. 

 *************************************************************************************
 				             By Danny Harvey: 21 July 2006
							 Updated for use on CCS v4 Sept 2010
 ************************************************************************************/
/*
 *	You should modify the code so that a speech enhancement project is built 
 *  on top of this template.
 */
/**************************** Pre-processor statements ******************************/
//  library required when using calloc
#include <stdlib.h>
//  Included so program can make use of DSP/BIOS configuration tool.  
#include "dsp_bios_cfg.h"

/* The file dsk6713.h must be included in every program that uses the BSL.  This 
   example also includes dsk6713_aic23.h because it uses the 
   AIC23 codec module (audio interface). */
#include "dsk6713.h"
#include "dsk6713_aic23.h"

// math library (trig functions)
#include <math.h>

/* Some functions to help with Complex algebra and FFT. */
#include "cmplx.h"      
#include "fft_functions.h"  

// Some functions to help with writing/reading the audio ports when using interrupts.
#include <helper_functions_ISR.h>

#define WINCONST 0.85185			/* 0.46/0.54 for Hamming window */
#define FSAMP 8000.0		/* sample frequency, ensure this matches Config for AIC */
#define FFTLEN 256					/* fft length = frame length 256/8000 = 32 ms*/
#define NFREQ (1+FFTLEN/2)			/* number of frequency bins from a real FFT */
#define OVERSAMP 4					/* oversampling ratio (2 or 4) */  
#define FRAMEINC (FFTLEN/OVERSAMP)	/* Frame increment */
#define CIRCBUF (FFTLEN+FRAMEINC)	/* length of I/O buffers */

#define OUTGAIN 16000.0				/* Output gain for DAC */
#define INGAIN  (1.0/16000.0)		/* Input gain for ADC  */

// PI defined here for use in your code 
#define PI 3.141592653589793
#define TFRAME (FRAMEINC/FSAMP)       /* time between calculation of each frame */

//Number of frames in a Minimum Magnitude Spectrum Estimate Bucket (MMSE Bucket)
#define BUCKET_FRAMES 312

//Define constants to select noise removal algorithm
//LOW_PASS_MAGNITUDE is used to Enable (1) or Disable (0) the low-pass filtering
//of the spectral magnitude. Please see report for more information.
#define LOW_PASS_MAGNITUDE 0
//LOW_PASS_NOISE is used to Enable(1) or Disable(0) the low-pass filtering
//of the Minimum Magnitude Spectral Estimate (MMSE). The MMSE is an estimator for the noise
//in the signal. Please see report for more information.
#define LOW_PASS_NOISE 0
//USE_MAGNITUDE_SQUARED is used to Enable(1) or Disable(0) the computation of
//square magnitude (i.e. spectral power) before applying the low-pass filer.
#define USE_MAGNITUDE_SQUARED 0
//Change the value of alpha at runtime according to the SNR of the signal
#define USE_DYNAMIC_ALPHA 0
//Select different G(w) to use.For values of G_OMEGA >= 3 some 
//prerequisits apply. If these have not been selected by the user, 
//the compilation will fail and an approriate error is 
//presented. This is used to improve robustness.
#define G_OMEGA 0
//USE_RESIDUAL_NOISE_REDUCTION is used to Enable(1) or Disable(0) the
//residual noise reduction algorithm as a way to remove the musical noise.
#define RESIDUAL_NOISE_REDUCTION 0

/******************************* Global declarations ********************************/

/* Audio port configuration settings: these values set registers in the AIC23 audio 
   interface to configure it. See TI doc SLWS106D 3-3 to 3-10 for more info. */
DSK6713_AIC23_Config Config = { \
			 /**********************************************************************/
			 /*   REGISTER	            FUNCTION			      SETTINGS         */ 
			 /**********************************************************************/\
    0x0017,  /* 0 LEFTINVOL  Left line input channel volume  0dB                   */\
    0x0017,  /* 1 RIGHTINVOL Right line input channel volume 0dB                   */\
    0x01f9,  /* 2 LEFTHPVOL  Left channel headphone volume   0dB                   */\
    0x01f9,  /* 3 RIGHTHPVOL Right channel headphone volume  0dB                   */\
    0x0011,  /* 4 ANAPATH    Analog audio path control       DAC on, Mic boost 20dB*/\
    0x0000,  /* 5 DIGPATH    Digital audio path control      All Filters off       */\
    0x0000,  /* 6 DPOWERDOWN Power down control              All Hardware on       */\
    0x0043,  /* 7 DIGIF      Digital audio interface format  16 bit                */\
    0x008d,  /* 8 SAMPLERATE Sample rate control        8 KHZ-ensure matches FSAMP */\
    0x0001   /* 9 DIGACT     Digital interface activation    On                    */\
			 /**********************************************************************/
};

// Codec handle:- a variable used to identify audio interface  
DSK6713_AIC23_CodecHandle H_Codec;

float *inbuffer, *outbuffer;   		/* Input/output circular buffers */
float *inframe, *outframe;          /* Input and output frames */
float *inwin, *outwin;              /* Input and output windows */
float ingain, outgain;				/* ADC and DAC gains */ 
float cpufrac; 						/* Fraction of CPU time used */
volatile int io_ptr=0;              /* Input/ouput pointer for circular buffers */
volatile int frame_ptr=0;           /* Frame pointer */

//Inermediate frame on which processing is done
complex *intermediate;

//Minimum Magnitude Spectrum Estimate (MMSE) Buckets
float* m1;
float* m2;
float* m3;
float* m4;

//Magnitude
float *mag;

//Parameters of g(w)
float alpha = 20;//16;
float lambda = 0.05;

//MMSE
float* mmse; 

#if LOW_PASS_MAGNITUDE == 1
	//Low-pass filtered version of mag(X) or mag(X)^2
	//N.B. This array is used to store both the previous frames
	//low-pass filtered estimate and the current low-pass filtered
	//estimate. This saves memory
	float* lpfMag;

	//Parameter used for low-pass filtering mag(X)
	float tau = 20e-3;
#endif 

#if USE_MAGNITUDE_SQUARED == 1
	//Low-pass filtered estimate of mag(X)^2
	float* lpfMagSquared;
#endif

#if LOW_PASS_NOISE == 1
	//Parameter used for low-pass filtering mmse (i.e. mag(N))
	float tauNoise = 80e-3;
#endif

#if USE_DYNAMIC_ALPHA == 1
	//Parameters for scalling of alpha with SNR
	float alphaMax = 10;
	float alphaMin = 1;
	float a0 = 6;
	float s = 0.001;
#endif

#if RESIDUAL_NOISE_REDUCTION == 1
	//Buffers for previous, current and next magnitude spectrum
	//Y_Next does not have to be allocated as Y_Next will be the value
	//currently calculated
	complex* Y_Prev;
	complex* Y_Curr;
#endif


 /******************************* Function prototypes *******************************/
void init_hardware(void);    	/* Initialize codec */ 
void init_HWI(void);            /* Initialize hardware interrupts */
void ISR_AIC(void);             /* Interrupt service routine for codec */
void process_frame(void);       /* Frame processing routine */

//Returns max of two floats 
float max(const float a, const float b);
//Returns min of two floats
float min(const float a, const float b);

/********************************** Main routine ************************************/
void main()
{      
  	int k; // used in various for loops
  
/*  Initialize and zero fill arrays */  

	inbuffer	= (float *) calloc(CIRCBUF, sizeof(float));	/* Input array */
    outbuffer	= (float *) calloc(CIRCBUF, sizeof(float));	/* Output array */
	inframe		= (float *) calloc(FFTLEN, sizeof(float));	/* Array for processing*/
    outframe	= (float *) calloc(FFTLEN, sizeof(float));	/* Array for processing*/
    inwin		= (float *) calloc(FFTLEN, sizeof(float));	/* Input window */
    outwin		= (float *) calloc(FFTLEN, sizeof(float));	/* Output window */
    
    //Frequency domain
    intermediate = (complex *) calloc(FFTLEN, sizeof(complex));
    
    //MMSE Buckets
    m1 = (float *) calloc(FFTLEN/2, sizeof(float));
    m2 = (float *) calloc(FFTLEN/2, sizeof(float));
    m3 = (float *) calloc(FFTLEN/2, sizeof(float));
    m4 = (float *) calloc(FFTLEN/2, sizeof(float));
    
    //Initialize memory to FLT_MAX (i.e. max value that float can take)
    for(k=0; k<FFTLEN/2; ++k){
    	m1[k] = FLT_MAX;
    	m2[k] = FLT_MAX;
    	m3[k] = FLT_MAX;
    	m4[k] = FLT_MAX;
    }
    
    //Magnitude of frequency domain
    mag = (float *) calloc(FFTLEN/2, sizeof(float));
    
    #if LOW_PASS_MAGNITUDE == 1
	    //Low-pass filtered estimate of current/previous frame
		lpfMag = (float *) calloc(FFTLEN/2, sizeof(float));
	#endif
    
    #if USE_MAGNITUDE_SQUARED == 1
		//Declare point to array to hold the squared magnitude values
		lpfMagSquared = (float *) calloc(FFTLEN/2, sizeof(float));
	#endif
	
	#if RESIDUAL_NOISE_REDUCTION == 1
	    //Define arrays for previous, current and next magnitude spectrum.
	    //Y_Next does not have to be allocated as Y_Next will be the value
		//currently calculated
	    Y_Prev = (complex *) calloc(FFTLEN, sizeof(complex));
	    Y_Curr = (complex *) calloc(FFTLEN, sizeof(complex));
	#endif
	
    
    //Allocating memory (i.e. defining) memory for 
	/* initialize board and the audio port */
  	init_hardware();
  
  	/* initialize hardware interrupts */
  	init_HWI();    
  
/* initialize algorithm constants */  
                       
  	for (k=0;k<FFTLEN;k++)
	{                           
	inwin[k] = sqrt((1.0-WINCONST*cos(PI*(2*k+1)/FFTLEN))/OVERSAMP);
	outwin[k] = inwin[k]; 
	} 
  	ingain=INGAIN;
  	outgain=OUTGAIN;
  							
  	/* main loop, wait for interrupt */  
  	while(1) 	process_frame();
}
    
/********************************** init_hardware() *********************************/  
void init_hardware()
{
    // Initialize the board support library, must be called first 
    DSK6713_init();
    
    // Start the AIC23 codec using the settings defined above in config 
    H_Codec = DSK6713_AIC23_openCodec(0, &Config);

	/* Function below sets the number of bits in word used by MSBSP (serial port) for 
	receives from AIC23 (audio port). We are using a 32 bit packet containing two 
	16 bit numbers hence 32BIT is set for  receive */
	MCBSP_FSETS(RCR1, RWDLEN1, 32BIT);	

	/* Configures interrupt to activate on each consecutive available 32 bits 
	from Audio port hence an interrupt is generated for each L & R sample pair */	
	MCBSP_FSETS(SPCR1, RINTM, FRM);

	/* These commands do the same thing as above but applied to data transfers to the 
	audio port */
	MCBSP_FSETS(XCR1, XWDLEN1, 32BIT);	
	MCBSP_FSETS(SPCR1, XINTM, FRM);	
	

}
/********************************** init_HWI() **************************************/ 
void init_HWI(void)
{
	IRQ_globalDisable();			// Globally disables interrupts
	IRQ_nmiEnable();				// Enables the NMI interrupt (used by the debugger)
	IRQ_map(IRQ_EVT_RINT1,4);		// Maps an event to a physical interrupt
	IRQ_enable(IRQ_EVT_RINT1);		// Enables the event
	IRQ_globalEnable();				// Globally enables interrupts

}
        
/******************************** process_frame() ***********************************/  
void process_frame(void)
{
	int k, m; 
	int io_ptr0;
	
	//If low-pass magnitude enhancement is selected
	#if LOW_PASS_MAGNITUDE == 1
		//Defining parameter used for low-pass filtering mag(X)
		float kFrame;
	#endif 
	
	//If low-pass noise magnitude enhancement is selected
	#if LOW_PASS_NOISE == 1 
		//Defining parameter used for low-pass filtering mmse (i.e. mag(N))
		float kFrameNoise;
	#endif
	
	//Number of frames in m1 (i.e. the current MMSE bucket)
	static int countMin = 0;
	
	//Temporary pointer to swap minimum frame
	float *temp;

	//G(w) function used in noise subtraction part
	float gw;
	
	//If dynamic alpha enhancement is selected
	#if USE_DYNAMIC_ALPHA
		//Variable to store SNR for varible alpha
		float snr;
	#endif
	
	//Minimum mag(Y_Prev, Y_Curr, Y_Next)
	float minMag;
	
	//If low-pass magnitude enhancement is selected
	#if LOW_PASS_MAGNITUDE == 1
		//Assigning value to parameter used for low-pass filtering mag(X)
		//N.B. Use expf that calculates float instead of double to make
		//computation faster
		kFrame = expf(-TFRAME/tau);
	#endif
	
	//If low-pass noise magnitude enhancement is selected
	#if LOW_PASS_NOISE == 1
		//Assigning value to parameter used for low-pass filtering mmse
		//N.B. Use expf that calculates float instead of double to make
		//computation faster
		kFrameNoise = expf(-TFRAME/tauNoise);
	#endif
	
	/* work out fraction of available CPU time used by algorithm */    
	cpufrac = ((float) (io_ptr & (FRAMEINC - 1)))/FRAMEINC;  
		
	/* wait until io_ptr is at the start of the current frame */ 	
	while((io_ptr/FRAMEINC) != frame_ptr); 
	
	/* then increment the framecount (wrapping if required) */ 
	if (++frame_ptr >= (CIRCBUF/FRAMEINC)) frame_ptr=0;
 	
 	/* save a pointer to the position in the I/O buffers (inbuffer/outbuffer) where the 
 	data should be read (inbuffer) and saved (outbuffer) for the purpose of processing */
 	io_ptr0=frame_ptr * FRAMEINC;
	
	/* copy input data from inbuffer into inframe (starting from the pointer position) */ 
	 
	m=io_ptr0;
    for (k=0;k<FFTLEN;k++)
	{                           
		inframe[k] = inbuffer[m] * inwin[k]; 
		if (++m >= CIRCBUF) m=0; /* wrap if required */
	} 
	
	/************************* DO PROCESSING OF FRAME  HERE **************************/
	
//Copy the contents of inframe to intermediate
//Convert to complex for fft function
for(k=0; k<FFTLEN; k++)
	intermediate[k] = cmplx(inframe[k],0);

//Calculate the FFT of the current frame
fft(FFTLEN, intermediate);
	
//N.B. most of the frame processing is done withing a for loop
//that takes advantage of the conjugate complex symmetry.
//This greatly improves efficiency.
for(k=0; k<FFTLEN/2; k++){
	//Calculate magnitude of current frame
	mag[k] = cabs(intermediate[k]);
	
		//If low-pass magnitude enhancement is selected
		#if LOW_PASS_MAGNITUDE == 1
			#if USE_MAGNITUDE_SQUARED == 1
				//N.B. Use powf that calculates float instead of double to make
				//computation faster
				lpfMagSquared[k] = (1-kFrame)*powf(mag[k],2) + kFrame*lpfMagSquared[k];
				//Save the low-passed filtered magnitude in a different array which is needed later
				lpfMag[k] = sqrtf(lpfMagSquared[k]);
			#else
				//Compute low-pass filtered magnitude
				lpfMag[k] = (1-kFrame)*mag[k] + kFrame*lpfMag[k];
			#endif
		#endif
		
		//If low-pass magnitude enhancement is selected
		#if LOW_PASS_MAGNITUDE == 1
//Check for possible MMSE elements in current frame
m1[k] = min(lpfMag[k],m1[k]);
		#else
//Check for possible MMSE elements in current frame
m1[k] = min(mag[k],m1[k]);
		#endif
		
		#if LOW_PASS_NOISE == 1
			//Calculate the low-pass filetered estimate of mmse (i.e. mag(N))
			mmse[k] = (1-kFrameNoise)*min(min(m1[k],m2[k]),min(m3[k],m4[k])) + kFrameNoise*mmse[k];
		#else
//Calculate MMSE from MMSE buckets
mmse[k] = min(min(m1[k],m2[k]),min(m3[k],m4[k]));
		#endif
		
		#if USE_DYNAMIC_ALPHA == 1
			//Calculate SNR
			snr = 20*log10f(lpfMag[k]/mmse[k]);
			
			//Implement piecewise scalling for alpha
			alpha = a0 - snr*s;
			
			//Check if alpha has exceeded the predefined limits
			if(alpha > alphaMax)
				alpha = alphaMax;
			else if(alpha < alphaMin)
				alpha = alphaMin;
		#endif
		
		
		//Choose different G(w); the different number associated with G_OMEGA are related to the order they 
		//are presented in the report with 0 being the first and 5 the last
		#if G_OMEGA == 0
gw = max(lambda,(1-(alpha*mmse[k]/mag[k])));
		#elif G_OMEGA == 1
			gw = max(lambda*(mmse[k]/mag[k]),(1-(alpha*mmse[k]/mag[k])));
		#elif G_OMEGA == 2
			#if LOW_PASS_MAGNITUDE == 1
				gw = max(lambda*(lpfMag[k]/mag[k]),(1-(alpha*mmse[k]/mag[k])));
			#else
				#error LOW_PASS_MAGNITUDE must be 1 when G_OMEGA = 2,3,4
			#endif
		//For values of G_OMEGA >= 3 some prerequisits apply. If these have not been
		//selected by the user, the compilation will fail and an approriate error is 
		//presented. This is used to improve robustness.
		#elif G_OMEGA == 3
			//If low-pass magnitude enhancement is selected
			#if LOW_PASS_MAGNITUDE == 1
				gw = max(lambda*(mmse[k]/lpfMag[k]),(1-(alpha*mmse[k]/lpfMag[k])));
			#else
				#error LOW_PASS_MAGNITUDE must be 1 when G_OMEGA = 2,3,4
			#endif
		#elif G_OMEGA == 4
			//If low-pass magnitude enhancement is selected
			#if LOW_PASS_MAGNITUDE == 1
				gw = max((lambda),(1-(alpha*mmse[k]/lpfMag[k])));
			#else
				#error LOW_PASS_MAGNITUDE must be 1 when G_OMEGA = 2,3,4
			#endif
		#elif G_OMEGA == 5
			//If low-pass magnitude enhancement is selected
			#if LOW_PASS_MAGNITUDE == 1 && USE_MAGNITUDE_SQUARED == 1
				gw = max((lambda),(sqrtf(1-(alpha*powf(mmse[k],2)/lpfMagSquared[k]))));
			#else
				#error When G_OMEGA == 5, LOW_PASS_MAGNITUDE AND USE_MAGNITUDE_SQUARED must be 1
			#endif
		#else
			#error G_OMEGA must be: 0 <= G_OMEGA <= 5
		#endif
		
		//If residual noise enhancement is selected
		#if RESIDUAL_NOISE_REDUCTION == 1
			//Find the minimum magnitude of the previous, current and future magnitude spectrum
			minMag = min(min(cabs(Y_Prev[k]),cabs(Y_Curr[k])),cabs(rmul(gw,intermediate[k])));
			
			if(minMag == cabs(Y_Prev[k])){
				intermediate[k] = Y_Prev[k];
				intermediate[FFTLEN-1-k] = Y_Prev[FFTLEN-1-k];
			}else if(minMag == cabs(Y_Curr[k])){
				intermediate[k] = Y_Curr[k];
				intermediate[FFTLEN-1-k] = Y_Curr[FFTLEN-1-k];
			}else{
				intermediate[k] = rmul(gw,intermediate[k]);
				intermediate[FFTLEN-1-k] = rmul(gw,intermediate[FFTLEN-1-k]);
			}
			//Shift frames. Y_Next -> Y_Curr (gw) -> Y_Prev
			Y_Prev[k] = Y_Curr[k];
			Y_Prev[FFTLEN-1-k] = Y_Curr[FFTLEN-k-1];
			Y_Curr[k] = rmul(gw,intermediate[k]);
			Y_Curr[k] = rmul(gw,intermediate[FFTLEN-k-1]);
			
		#else
intermediate[k] = rmul(gw,intermediate[k]);
intermediate[FFTLEN-1-k] = rmul(gw,intermediate[FFTLEN-1-k]);
		#endif
		
	}
	
//Check if current MMSE bucket if full
if(++countMin >= BUCKET_FRAMES){
	countMin = 0; //Reset the counter
	
	//Reset oldest MMSE bucket
	for(k=0; k<FFTLEN/2; k++)
		m4[k] = mag[k];
	
	//Swap buckets
	temp = m4;
	m4 = m3;
	m3 = m2;
	m2 = m1;
	m1 = temp;
}

//Calculate the IFFT of the current frame
ifft(FFTLEN, intermediate);
	
//Copy real part of X[k] to the output frame
for(k=0; k<FFTLEN; k++)
	outframe[k] = intermediate[k].r;
							      										
	/********************************************************************************/
	
    /* multiply outframe by output window and overlap-add into output buffer */  
                           
	m=io_ptr0;
    
    for (k=0;k<(FFTLEN-FRAMEINC);k++) 
	{    										/* this loop adds into outbuffer */                       
	  	outbuffer[m] = outbuffer[m]+outframe[k]*outwin[k];   
		if (++m >= CIRCBUF) m=0; /* wrap if required */
	}         
    for (;k<FFTLEN;k++) 
	{                           
		outbuffer[m] = outframe[k]*outwin[k];   /* this loop over-writes outbuffer */        
	    m++;
	}	                                   
}        
/*************************** INTERRUPT SERVICE ROUTINE  *****************************/

// Map this to the appropriate interrupt in the CDB file
   
void ISR_AIC(void)
{       
	short sample;
	/* Read and write the ADC and DAC using inbuffer and outbuffer */
	
	sample = mono_read_16Bit();
	inbuffer[io_ptr] = ((float)sample)*ingain;
		/* write new output data */
	mono_write_16Bit((int)(outbuffer[io_ptr]*outgain)); 
	
	/* update io_ptr and check for buffer wraparound */    
	
	if (++io_ptr >= CIRCBUF) io_ptr=0;
}

/************************************************************************************/

float max(const float a, const float b){
	return (a<b)?b:a;
}

float min(const float a, const float b){
	return (a>b)?b:a;
}

